rodeo: Probabilistic Methods of Parameter Inference for Ordinary Differential Equations

Parameter estimation for ordinary differential equations (ODEs) plays a fundamental role in the analysis of dynamical systems. Generally lacking closed-form solutions, ODEs are traditionally approximated using deterministic solvers. However, there is a growing body of evidence to suggest that probabilistic ODE solvers produce more reliable parameter estimates by better accounting for numerical uncertainty. Here we present rodeo, a Python library providing a fast, lightweight, and extensible interface to a broad class of probabilistic ODE solvers, along with several associated methods for parameter inference. At its core, rodeo provides a probabilistic solver that scales linearly in both the number of evaluation points and system variables. Furthermore, by leveraging state-of-the-art automatic differentiation (AD) and just-in-time (JIT) compiling techniques, rodeo is shown across several examples to provide fast, accurate, and scalable parameter inference for a variety of ODE systems.

==> python/fitz_v2.py <==
# --- Import libraries and modules ---------------------------------------

import jax
import jax.numpy as jnp
import rodeo  # ODE solvers
import rodeo.prior  # IBM prior
import rodeo.interrogate  # interrogation methods

# helper function to help with the padding in rodeo format
from rodeo.utils import first_order_pad

jax.config.update("jax_enable_x64", True)

# --- Define the ODE-IVP -------------------------------------------------


def fitz_fun(X, t, theta):
    "FitzHugh-Nagumo ODE in rodeo format."
    a, b, c = theta
    V, R = X[:, 0]
    return jnp.array([[c * (V - V * V * V / 3 + R)], [-1 / c * (V - a + b * R)]])


n_vars = 2
n_deriv = 3

# helper function for standard first-order problems where W is fixed, it returns
# W: LHS matrix of ODE
# fitz_init_pad: Function to help initialize FN model with
# Args: x0, t, **params
# Returns: Function that takes the initial values of each variable
#          and puts them in rodeo format.
W, fitz_init_pad = first_order_pad(fitz_fun, n_vars, n_deriv)
theta = jnp.array([0.2, 0.2, 3])  # ODE parameters
x0 = jnp.array([-1.0, 1.0])  # initial value for the ODE-IVP
X0 = fitz_init_pad(x0, 0, theta=theta)  # initial value in rodeo format


# --- Define the prior process -------------------------------------------

# Time interval on which a solution is sought.
t_min = 0.0
t_max = 40.0

# IBM process scale factor
sigma = jnp.array([0.1] * n_vars)

# --- data simulation ------------------------------------------------------

dt_obs = 1.0  # interobservation time
n_steps_obs = int((t_max - t_min) / dt_obs)
# observation times
obs_times = jnp.linspace(t_min, t_max, num=n_steps_obs + 1)

# number of simulation steps per observation
n_res = 50
n_steps = n_steps_obs * n_res
# simulation times
sim_times = jnp.linspace(t_min, t_max, num=n_steps + 1)

# prior parameters
dt_sim = (t_max - t_min) / n_steps  # grid size for simulation
prior_Q, prior_R = rodeo.prior.ibm_init(dt=dt_sim, n_deriv=n_deriv, sigma=sigma)

# Produce a Pseudo-RNG key
key = jax.random.PRNGKey(0)

# calculate ODE via deterministic output
key, subkey = jax.random.split(key)
Xt, _ = rodeo.solve_mv(
    key=None,
    # define ode
    ode_fun=fitz_fun,
    ode_weight=W,
    ode_init=X0,
    t_min=t_min,
    t_max=t_max,
    theta=theta,  # ODE parameters added here
    # solver parameters
    n_steps=n_steps,
    interrogate=rodeo.interrogate.interrogate_kramer,
    prior_weight=prior_Q,
    prior_var=prior_R,
    kalman_type="standard",  # default choice of Kalman filter
)

# generate observations
noise_sd = 0.2  # Standard deviation in noise model
eps = jax.random.normal(key=subkey, shape=(obs_times.size, 2))
# 0th order derivatives at observed timepoints
obs_ind = jnp.searchsorted(sim_times, obs_times)
x = Xt[obs_ind, :, 0]
Y = x + noise_sd * eps

# --- Import libraries and modules ---------------------------------------

import jax
import jax.numpy as jnp
import jaxopt  # optimization library for finding mode in Laplace approximation
import rodeo.prior  # IBM prior
import rodeo.interrogate  # interrogation methods
import rodeo.inference  # parameter inference methods

# --- parameter inference: basic + laplace -------------------------------


def fitz_logprior(upars):
    "Logprior on unconstrained model parameters."
    n_theta = 5  # number of ODE + IV parameters
    lpi = jax.scipy.stats.norm.logpdf(x=upars[:n_theta], loc=0.0, scale=10.0)
    return jnp.sum(lpi)


def fitz_loglik(obs_data, ode_data, theta):
    """
    Loglikelihood for measurement model.

    Args:
        obs_data (ndarray(n_obs, n_vars)): Observations data.
        ode_data (ndarray(n_obs, n_vars, n_deriv)): ODE solution.
    """
    ll = jax.scipy.stats.norm.logpdf(x=obs_data, loc=ode_data[:, :, 0], scale=noise_sd)
    return jnp.sum(ll)


def fitz_constrain_pars(upars, dt):
    """
    Convert unconstrained optimization parameters into rodeo inputs.

    Args:
        upars : Parameters vector on unconstrainted scale.
        dt : Discretization grid size.

    Returns:
        tuple with elements:
        - theta : ODE parameters.
        - X0 : Initial values in rodeo format.
        - Q, R : Prior matrices.
    """
    theta = jnp.exp(upars[:3])
    x0 = upars[3:5]
    X0 = fitz_init_pad(x0, 0, theta=theta)
    sigma = jnp.exp(upars[5:])
    Q, R = rodeo.prior.ibm_init(dt=dt, n_deriv=n_deriv, sigma=sigma)
    return theta, X0, Q, R


def fitz_laplace(key, neglogpost, n_samples, upars_init):
    """
    Sample from the Laplace approximation to the parameter posterior for the FN model.

    Args:
        key : PRNG key.
        neglogpost: Function specifying the negative log-posterior distribution
                    in terms of the unconstrained parameter vector ``upars``.
        upars_init: Initial value to the optimization algorithm over ``neglogpost()``.
        n_samples : Number of posterior samples to draw.

    Returns:
        JAX array of shape ``(n_samples, 5)`` of posterior samples from ``(theta, x0)``.
    """
    n_theta = 5  # number of ODE + IV parameters
    # find mode of neglogpost()
    solver = jaxopt.ScipyMinimize(
        fun=neglogpost,
        method="Newton-CG",
        jit=True,  # jaxopt jits the neglogpost function for us
    )
    opt_res = solver.run(upars_init)
    upars_mean = opt_res.params
    # variance estimate
    upars_fisher = jax.jacfwd(jax.jacrev(neglogpost))(upars_mean)
    # unconstrained ode+iv parameter variance estimate
    uode_var = jax.scipy.linalg.inv(upars_fisher[:n_theta, :n_theta])
    uode_mean = upars_mean[:n_theta]
    # sample from Laplace approximation
    uode_sample = jax.random.multivariate_normal(
        key=key, mean=uode_mean, cov=uode_var, shape=(n_samples,)
    )
    # convert back to original scale
    ode_sample = uode_sample.at[:, :3].set(jnp.exp(uode_sample[:, :3]))
    return ode_sample


def fitz_neglogpost_basic(upars):
    "Negative logposterior for basic approximation."
    # solve ODE
    theta, X0, prior_Q, prior_R = fitz_constrain_pars(upars, dt_sim)
    # basic loglikelihood
    ll, Xt = rodeo.inference.basic(
        key=None,  # immaterial, since not used
        # ode specification
        ode_fun=fitz_fun,
        ode_weight=W,
        ode_init=X0,
        t_min=t_min,
        t_max=t_max,
        theta=theta,
        # solver parameters
        n_steps=n_steps,
        interrogate=rodeo.interrogate.interrogate_kramer,
        prior_weight=prior_Q,
        prior_var=prior_R,
        # observations
        obs_data=Y,
        obs_times=obs_times,
        obs_loglik=fitz_loglik,
        kalman_type="standard",
    )
    return -(ll + fitz_logprior(upars))


# keys
basic_key, fenrir_key, hmc_key, mcmc_key, magi_key = jax.random.split(key, num=5)

# starting values for optimization
upars_init = jnp.append(jnp.ones(len(theta)), X0[:, 0])
upars_init = jnp.append(upars_init, jnp.log(0.01 * jnp.ones(n_vars)))
# samples for posterior
n_samples = 100_000

# Laplace approximation via basic likelihood
Theta_basic = fitz_laplace(basic_key, fitz_neglogpost_basic, n_samples, upars_init)

# --- Import libraries and modules ---------------------------------------

import jax
import jax.numpy as jnp
import blackjax  # mcmc algorithms written in jax

# --- parameter inference: basic + hmc -----------------------------------


# blackjax uses the loglikelihood function instead of the negative
def fitz_logpost_basic(upars):
    return -fitz_neglogpost_basic(upars)


def fitz_hmc(key, logpost, n_samples, upars_init, num_steps):
    """
    Sample from the parameter posterior via the Hamiltonian Monte Carlo
    method for the FN model.

    Args:
        key : PRNG key.
        logpost : Function specifying the log-posterior distribution
                  n terms of the unconstrained parameter vector ``upars``.
        upars_init : Initial value to the optimization algorithm over ``logpost()``.
        n_samples : Number of posterior samples to draw.
        num_steps : Number of HMC leapfrog steps.

    Returns:
        JAX array of shape ``(n_samples, 5)`` of posterior samples from ``(theta, x0)``.
    """
    key, *subkeys = jax.random.split(key, num=3)
    # Stan window adaptation algorithm to start with reasonable parameters
    warmup = blackjax.window_adaptation(
        blackjax.hmc, logpost, num_integration_steps=num_steps
    )
    (initial_state, parameters), _ = warmup.run(subkeys[0], upars_init)
    kernel = blackjax.hmc(logpost, **parameters).step

    # standard in blackjax to write an inference loop for sampling
    def inference_loop(key, kernel, initial_state, n_samples):

        def one_step(state, rng_key):
            state, _ = kernel(rng_key, state)
            return state, state

        keys = jax.random.split(key, n_samples)
        # scan will automatically jit compile for you so no need to do so explicitly
        _, states = jax.lax.scan(one_step, initial_state, keys)
        return states

    uode_sample = inference_loop(subkeys[1], kernel, initial_state, n_samples).position
    if isinstance(uode_sample, dict):
        uode_sample = uode_sample["upars"]
    else:
        uode_sample = uode_sample[:, :5]
    # convert back to original scale
    ode_sample = uode_sample.at[:, :3].set(jnp.exp(uode_sample[:, :3]))
    return ode_sample


# HMC via basic likelihood
Theta_hmc = fitz_hmc(hmc_key, fitz_logpost_basic, n_samples, upars_init, num_steps=5)

# --- Import libraries and modules -------------------------------------------

import jax
import jax.numpy as jnp
import jaxopt  # optimization library for finding mode in Laplace approximation
import rodeo.interrogate  # interrogation methods
import rodeo.inference  # parameter inference methods

# --- parameter inference: fenrir + laplace ----------------------------------

# gaussian measurement model specification in blocked form
n_meas = 1  # number of measurements per variable in obs_data_i
obs_data = jnp.expand_dims(Y, axis=-1)
obs_weight = jnp.zeros((len(obs_data), n_vars, n_meas, n_deriv))
obs_weight = obs_weight.at[:].set(jnp.array([[[1.0, 0.0, 0.0]], [[1.0, 0.0, 0.0]]]))
obs_var = jnp.zeros((len(obs_data), n_vars, n_meas, n_meas))
obs_var = obs_var.at[:].set(noise_sd**2 * jnp.array([[[1.0]], [[1.0]]]))


def fitz_neglogpost_fenrir(upars):
    "Negative logposterior for basic approximation."
    theta, X0, prior_Q, prior_R = fitz_constrain_pars(upars, dt_sim)
    # fenrir loglikelihood
    ll = rodeo.inference.fenrir(
        key=None,  # immaterial, since not used
        # ode specification
        ode_fun=fitz_fun,
        ode_weight=W,
        ode_init=X0,
        t_min=t_min,
        t_max=t_max,
        theta=theta,
        # solver
        n_steps=n_steps,
        interrogate=rodeo.interrogate.interrogate_kramer,
        prior_weight=prior_Q,
        prior_var=prior_R,
        # gaussian measurement model
        obs_data=obs_data,
        obs_times=obs_times,
        obs_weight=obs_weight,
        obs_var=obs_var,
        kalman_type="standard",
    )
    return -(ll + fitz_logprior(upars))


# Laplace approximation via fenrir likelihood
Theta_fenrir = fitz_laplace(fenrir_key, fitz_neglogpost_fenrir, n_samples, upars_init)

# --- Import libraries and modules ---------------------------------------

import jax
import jax.numpy as jnp
import functools  # partial to fix kalman_type
import rodeo  # ODE solvers
import rodeo.interrogate  # interrogation methods
import rodeo.inference  # parameter inference methods
from rodeo.inference import random_walk_aux  # random walk kernel for marginal mcmc

# --- parameter inference: chkrebtii -------------------------------------

# fitx the value for kalman_type
interrogate_chkbretii_partial = functools.partial(
    rodeo.interrogate.interrogate_chkrebtii, kalman_type="standard"
)


def fitz_logpost_mcmc(key, upars):
    """
    Computes marginal MCMC posterior.

    Also returns solution path Xt that was generated.
    """
    theta, X0, prior_Q, prior_R = fitz_constrain_pars(upars, dt_sim)
    Xt = rodeo.solve_sim(
        key=key,
        # define ode
        ode_fun=fitz_fun,
        ode_weight=W,
        ode_init=X0,
        t_min=t_min,
        t_max=t_max,
        theta=theta,
        # solver parameters
        n_steps=n_steps,
        interrogate=interrogate_chkbretii_partial,
        prior_weight=prior_Q,
        prior_var=prior_R,
        kalman_type="standard",
    )
    ode_data = Xt[obs_ind]
    lp = fitz_logprior(upars) + fitz_loglik(Y, ode_data)
    return lp, Xt


def fitz_mcmc(key, n_samples, upars):
    r"""
    Marginal MCMC using blackjax.
    """
    key, subkey = jax.random.split(key)
    # initialize mcmc
    state = random_walk_aux.init(
        position=upars, logdensity_fn=lambda upars: fitz_logpost_mcmc(subkey, upars)
    )
    keys = jax.random.split(key, num=n_samples)
    # blackjax
    # RW with auxiliary outputs
    rwa_kernel = random_walk_aux.build_additive_step()
    # standard deviation of the random walk
    scale = jnp.array([0.01, 0.1, 0.01, 0.01, 0.01, 0.01, 0.01])

    # inference loop
    def marginal_rw_step(key, state, sigma):
        "One step of Marginal Random Walk."
        keys = jax.random.split(key, num=2)
        return rwa_kernel(
            rng_key=keys[0],  # for RW proposal
            state=state,
            # logpost for each step has its own key for generating Xt
            logdensity_fn=lambda position: fitz_logpost_mcmc(keys[1], position),
            random_step=blackjax.mcmc.random_walk.normal(sigma=sigma),
        )

    def step(state, rng_key):
        state, info = marginal_rw_step(key=rng_key, state=state, sigma=scale)
        return state, (state, info)

    # scan will automatically jit compile for you so no need to do so explicitly
    _, out = jax.lax.scan(f=step, init=state, xs=keys)
    uode_sample = out[0].position[:, :5]
    # convert back to original scale
    ode_sample = uode_sample.at[:, :3].set(jnp.exp(uode_sample[:, :3]))
    return ode_sample


# Chkrebtii marginal MCMC
Theta_mcmc = fitz_mcmc(mcmc_key, n_samples, upars_init)

# --- Import libraries and modules ---------------------------------------

import jax
import jax.numpy as jnp
import blackjax  # mcmc algorithms written in jax
import rodeo.prior  # IBM prior
import rodeo.inference  # parameter inference methods

# --- parameter inference: magi ------------------------------------------


def fitz_expand(X, theta):
    """
    Expand FN data.
    """
    return jax.vmap(
        fun=lambda x, t: fitz_init_pad(x, t, theta=theta),
    )(X, sim_times)


def fitz_magi_logpost_fn(upars, ode_data_subset):
    """
    Joint posterior function for the MAGI approximation.
    """
    theta = jnp.exp(upars[:3])
    x0 = upars[3:5]
    ode_data_subset = ode_data_subset.at[0].set(x0)
    beta = (
        dt_obs * dt_sim ** (2 - 2 * n_deriv) * sigma[0] ** (-2)
    )  # magi prior temperature
    lp = (
        rodeo.inference.magi_logdens(
            ode_data_subset=ode_data_subset,
            ode_expand=fitz_expand,
            n_active=2,  # 0th and 1st order derivatives
            prior_weight=prior_Q,
            prior_var=prior_Rhalf,
            theta=theta,
            # use square-root version for numerical stability
            kalman_type="square-root",
        )
        / beta
    )
    sim_times = jnp.linspace(t_min, t_max, n_steps + 1)
    ode_data = ode_data_subset[jnp.searchsorted(sim_times, obs_times)][:, :, None]
    lp += fitz_loglik(Y, ode_data) + fitz_logprior(upars)
    return lp


fitz_magi_logpost = lambda x: fitz_magi_logpost_fn(**x)
sigma = jnp.array([0.1] * n_vars)  # fixed at arbitrary value
prior_Q, prior_R = rodeo.prior.ibm_init(dt=dt_sim, n_deriv=n_deriv, sigma=sigma)
prior_Rhalf = jax.vmap(jnp.linalg.cholesky)(prior_R)
upars_init = jnp.append(jnp.ones(len(theta)), X0[:, 0])
# linear interpolation as an initial guess for MCMC
ode_subset_init = jax.vmap(jnp.interp, in_axes=[None, None, 1])(
    sim_times, obs_times, Y
).T
magi_upars_init = {"upars": upars_init, "ode_data_subset": ode_subset_init}
Theta_magi = fitz_hmc(
    magi_key, fitz_magi_logpost, n_samples, magi_upars_init, num_steps=200
)

